Dynamic Symmetry Breaking and Spin Splitting in Metal Halide Perovskites

Metal halide perovskites exhibit a materials physics that is distinct from traditional inorganic and organic semiconductors. While materials such as CH3NH3PbI3 are non-magnetic, the presence of heavy elements (Pb and I) in a non-centrosymmetric crystal environment result in a significant spin-splitting of the frontier electronic bands through the Rashba-Dresselhaus effect. We show, from a combination of \textit{ab initio} molecular dynamics, density-functional theory, and relativistic quasi-particle \textit{GW} theory, that the nature (magnitude and orientation) of the band splitting depends on the local asymmetry around the Pb and I sites in the perovskite structure. The potential fluctuations vary in time as a result of thermal disorder and a dynamic lone pair instability of the Pb(II) 6s$^{2}$6p$^{0}$ ion. We show that the same physics emerges both for the organic-inorganic CH3NH3PbI3 and the inorganic CsPbI3 compound. The results are relevant to the photophysics of these compounds and are expected to be general to other lead iodide containing perovskites.

==> figs/downgrade_PDFs.sh <==
for i
do 
 echo $i
    convert "${i}" foo.pdf
 mv foo.pdf "${i}"

done

